Anomaly Detection in Aeronautics Data with Quantum-compatible Discrete Deep Generative Model

Deep generative learning cannot only be used for generating new data with statistical characteristics derived from input data but also for anomaly detection, by separating nominal and anomalous instances based on their reconstruction quality. In this paper, we explore the performance of three unsupervised deep generative models -- variational autoencoders (VAEs) with Gaussian, Bernoulli, and Boltzmann priors -- in detecting anomalies in flight-operations data of commercial flights consisting of multivariate time series. We devised two VAE models with discrete latent variables (DVAEs), one with a factorized Bernoulli prior and one with a restricted Boltzmann machine (RBM) as prior, because of the demand for discrete-variable models in machine-learning applications and because the integration of quantum devices based on two-level quantum systems requires such models. The DVAE with RBM prior, using a relatively simple -- and classically or quantum-mechanically enhanceable -- sampling technique for the evolution of the RBM's negative phase, performed better than the Bernoulli DVAE and on par with the Gaussian model, which has a continuous latent space. Our studies demonstrate the competitiveness of a discrete deep generative model with its Gaussian counterpart on anomaly-detection tasks. Moreover, the DVAE model with RBM prior can be easily integrated with quantum sampling by outsourcing its generative process to measurements of quantum states obtained from a quantum annealer or gate-model device.

==> anc/License_for_LaTeX_Template.txt <==
License for LaTeX Template

MIT License

Copyright (c) 2020 George Kour

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==

## Description:

The project hosts an aesthetic and simple LaTeX style suitable for "preprint" publications such as arXiv and bio-arXiv, etc. 
It is based on the [**nips_2018.sty**](https://media.nips.cc/Conferences/NIPS2018/Styles/nips_2018.sty) style.

This styling maintains the esthetic of NIPS but adding and changing features to make it (IMO) even better and more suitable for preprints.
The result looks fairly different from NIPS style so that readers won't get confused to think that the preprint was published in NIPS. 

### Why NIPS? 
Because the NIPS styling is a comfortable single column format that is very esthetic and convenient for reading.

## Usage:
1. Use Document class **article**. 
2. Copy **arxiv.sty** to the folder containing your tex file.
3. add `\usepackage{arxiv}` after `\documentclass{article}`.
4. The only packages used in the style file are **geometry** and **fancyheader**. Do not reimport them.

See **template.tex** 

## Project files:
1. **arxiv.sty** - the style file.
2. **template.tex** - a sample template that uses the **arxiv style**.
3. **references.bib** - the bibliography source file for template.tex.
4. **template.pdf** - a sample output of the template file that demonstrated the design provided by the arxiv style.


## Handling References when submitting to arXiv.org
The most convenient way to manage references is using an external BibTeX file and pointing to it from the main file. 
However, this requires running the [bibtex](http://www.bibtex.org/) tool to "compile" the `.bib` file and create `.bbl` file containing "bibitems" that can be directly inserted in the main tex file. 
However, unfortunately the arXiv Tex environment ([Tex Live](https://www.tug.org/texlive/)) do not do that. 
So easiest way when submitting to arXiv is to create a single self-contained .tex file that contains the references.
This can be done by running the BibTeX command on your machine and insert the content of the generated `.bbl` file into the `.tex` file and commenting out the `\bibliography{references}` that point to the external references file.

Below are the commands that should be run in the project folder:
1. Run `$ latex template`
2. Run `$ bibtex template`
3. A `template.bbl` file will be generated (make sure it is there)
4. Copy the `template.bbl` file content to `template.tex` into the `\begin{thebibliography}` command.
5. Comment out the `\bibliography{references}` command in `template.tex`.
6. You ready to submit to arXiv.org.


## General Notes:
1. For help, comments, praises, bug reporting or change requests, you can contact the author at: kourgeorge/at/gmail.com.
2. You can use, redistribute and do whatever with this project, however, the author takes no responsibility on whatever usage of this project.
3. If you start another project based on this project, it would be nice to mention/link to this project.
4. You are very welcome to contribute to this project.
5. A good looking 2 column template can be found in https://github.com/brenhinkeller/preprint-template.tex.

